Adaptive space-time model order reduction with dual-weighted residual (MORe DWR) error control for poroelasticity

In this work, the space-time MORe DWR (Model Order Reduction with Dual-Weighted Residual error estimates) framework is extended and further developed for single-phase flow problems in porous media. Specifically, our problem statement is the Biot system which consists of vector-valued displacements (geomechanics) coupled to a Darcy flow pressure equation. The MORe DWR method introduces a goal-oriented adaptive incremental proper orthogonal decomposition (POD) based-reduced-order model (ROM). The error in the reduced goal functional is estimated during the simulation, and the POD basis is enriched on-the-fly if the estimate exceeds a given threshold. This results in a reduction of the total number of full-order-model solves for the simulation of the porous medium, a robust estimation of the quantity of interest and well-suited reduced bases for the problem at hand. We apply a space-time Galerkin discretization with Taylor-Hood elements in space and a discontinuous Galerkin method with piecewise constant functions in time. The latter is well-known to be similar to the backward Euler scheme. We demonstrate the efficiency of our method on the well-known two-dimensional Mandel benchmark and a three-dimensional footing problem.

==> Images/itSVD/build/run.sh <==
# in /etc/ImageMagick-6/policy.xml
# <policy domain="resource" name="width" value="160KP"/>
# <policy domain="resource" name="height" value="160KP"/>
# <policy domain="resource" name="disk" value="8GiB"/>
# ...
# <policy domain="coder" rights="read|write" pattern="EPS" />


pdflatex -shell-escape -interaction=nonstopmode  main.tex
convert -density 3000 -trim main.pdf output.eps

